Parity obstructions to precompact Ramsey expansions

We give three strong amalgamation Fra\"iss\'e classes in finite languages with function symbols whose limits are $\omega$-categorical and admit no precompact Ramsey expansions, based on Boolean algebras with a parity map, pairs of Boolean rings, and pairs of $\mathbb F_2$-vector spaces with a bilinear form (BANANA). By colouring counts whose parities are determined by the structures modulo powers of $2$, we obtain finite structures of infinite Ramsey degree in each class, and likewise for every positive-dimensional subspace in the age of the countable symplectic space over $\mathbb F_2$, answering a question of Ivanov and Jaffrennou negatively. The BANANA class has coherent EPPA and its limit has an amenable automorphism group with ample generics, disproving a conjecture of Hubi\v{c}ka, Kone\v{c}n\'y, and Ne\v{s}et\v{r}il and answering a question of Ivanov negatively. For the Boolean-algebra limit, the automorphism group admits a metrisable minimal flow with meagre orbits and continuum many nonconjugate closed maximal amenable subgroups.

==> anc/RELEASE-VERIFICATION.txt <==
lean-BANANA arxiv-v1 — RELEASE VERIFICATION

RESULT: STRICT RELEASE AUDIT PASSED
Commit: c8b912f90972c6f9ce50ec22ca6bc61d3fd1baa3
Tree: 4f518482cd26fe2ccee121c07cdba5252664e13d
Intended tag: arxiv-v1
Candidate branch: arxiv-v1-verified-glr
Repository: https://github.com/janhubicka/lean-BANANA
Verification log completion (UTC): 2026-11-28T05:46:45.502064Z
Verification log completion (Europe/Prague): 2026-11-28T06:46:45.502064+01:00 (Europe/Prague, CET)
Both times are taken from the final verification.log modification time.

SOURCE AND SCOPE
The source is the unchanged circulation-only archival companion to Parity
obstructions to precompact Ramsey expansions. It retains the original
unconditional binary GLR proof and the required successor-tree and abstract Ramsey-space
module closure. The source tree and source archive have been checked against the
exact identities above. No manuscript text or source proof was changed during
packaging. This report covers the included closure, not either full upstream
development. The accepted PointedRamseyExpansion/HasPointedCover representation
boundary and the scope/classical-dependency documents remain applicable.

The frozen README's sentence that this candidate has not yet passed a fresh
standalone Lean build is a historical pre-build status. The completed strict pass
reported here supersedes that status; the README is preserved byte-for-byte.

LOCAL VERIFICATION
Command: bash scripts/verify_release_candidate.sh
The complete command reached its final success record. The committed verifier
uses set -euo pipefail and requires all intervening phases to succeed. It checks
the clean source, dependency pins and source hygiene; builds BANANA; checks the
direct declaration inventory and manuscript crosswalk; replays the imported
environment with lake env leanchecker --fresh --verbose BANANA; builds and checks
every named axiom-audit module; and runs the finite regression scripts.
GitHub Actions were not used for this local verification.

ACTUAL COUNTS FROM COMPLETED LOGS AND THEIR COMMITTED PARSERS
Lean source files: 905
Production modules, including umbrella modules: 547
Production modules reachable from BANANA.lean: 547
Audit-only and unreachable production modules: 0
Named axiom-audit modules: 358
Requested named #print axioms reports, including repetitions: 1341
Passing Python gate regression tests: 29
Directly audited compiled project declarations: 9911
Modules represented by directly audited declarations: 532
Inaccessible private constants excluded from the direct inventory: 2590
Total project constants classified by the direct inventory: 12501
Manuscript source declaration references checked: 363
Distinct directly audited compiled declarations resolved: 363
Seed modules in the committed manuscript declaration crosswalk: 203
Finite regression scripts completed: 11

Only propext, Classical.choice and Quot.sound are allowed in the direct and named
axiom reports. Inaccessible private constants are not claimed as directly
audited. The separate fresh kernel replay checks the imported environment,
including its private declarations. The complete replay output is preserved;
this report does not infer an unreported replay count. Finite regression checks
are additional checks, not substitutes for the Lean proofs.

Exact direct-inventory and crosswalk parser output:
check_project_axiom_inventory.py:
PASS: 9911 directly audited declarations in 532 modules; 2590 inaccessible private constants excluded

check_manuscript_linked_declarations.py:
PASS: 9911 directly audited declarations in 532 modules; 2590 inaccessible private constants excluded
PASS: 363 manuscript source declaration references resolve uniquely to 363 directly audited compiled declarations at the checked source blobs

TOOLCHAIN AND VERIFIED DEPENDENCY PINS
leanprover/lean4:v4.35.0-rc3
Lean (version 4.35.0-rc3, x86_64-unknown-linux-gnu, commit 470d5ce1400764999581fd26d5d72b00d990b0f4, Release)
  mathlib: 5bd58ac291422a21f412ae354c91e7d172255a2c
    https://github.com/leanprover-community/mathlib4
  plausible: b7fb2b866d25bd937a2069931f9733197521cb27
    https://github.com/leanprover-community/plausible
  LeanSearchClient: c35806f43135ab3f254429d0c00bd13fc0123f77
    https://github.com/leanprover-community/LeanSearchClient
  importGraph: 103cd9a46972ee39d9defb2f54ae49823b1228eb
    https://github.com/leanprover-community/import-graph
  proofwidgets: 87dfe779d5dfd03142ee4fe158911b8eb553ec98
    https://github.com/leanprover-community/ProofWidgets4
  aesop: a92ed98e694702934d40d12f24a1a449144db43e
    https://github.com/leanprover-community/aesop
  Qq: 37b0ba0b26109cf9f9c541f0f9557e50cfa1a3b9
    https://github.com/leanprover-community/quote4
  batteries: 950339ce0fd0cc0673a22d87036075737586aed2
    https://github.com/leanprover-community/batteries
  Cli: 843844fa601dd56767b1eb22b7ada5b64d5e567a
    https://github.com/leanprover/lean4-cli

SOURCE INPUT SHA-256
bc84812c94489d1e3e191baa1dc10d5eb684382d7fe9d2a5ab085e72c1c67e47  lean-toolchain
0f56aed52a72a0b6c1be5646a685fa38a5027c7ba1f464a8611035f5f02d20ab  lakefile.toml
a12bdb3acf5163e25b85ff1575e3218692dc81f8b942bf993719b15be8cb342b  lake-manifest.json

RELEASE ARCHIVE SHA-256
4678e7d7919f1046482916b58e35999123713266ce35217890529cb8295c7f07  lean-BANANA-arxiv-v1.tar.gz
765cda08f4f76630fe46a09549ec227f8cf8658eb7357cfaeb1d624a7742aaf0  lean-BANANA-arxiv-v1-verification.tar.gz

EVIDENCE CONTENTS
The verification archive preserves all 361 files from the strict audit
directory, 9 complete console/additional phase log(s), copied
source metadata, the tracked Git tree, and the read-only packaging parser
results. EVIDENCE-SHA256SUMS covers each evidence payload file. Static review
notes, when included, are labelled separately from execution evidence.
The full logs are authoritative; the following text is an excerpt for review.

FRESH KERNEL REPLAY — FINAL 25 LOG LINES
replaying BANANA with --fresh

FINITE REGRESSION OUTPUT AND FINAL STRICT SUCCESS RECORD
PASS: 17585 base-compatible witness/section diagrams
PASS: 260226 completely marked allocation diagrams
PASS: counterexample to insufficient global-parity hypothesis
PASS: 5 complete five-ary word levels
PASS: 1022 child-mark splits (maximal depth 2)
PASS: 1327 finite embedding extension diagrams
PASS (0, 0, 2, 2, 2, 2) diagrams: 256
PASS (1, 0, 2, 2, 2, 2) diagrams: 2304
PASS (0, 1, 2, 2, 2, 2) diagrams: 2304
PASS (1, 1, 2, 2, 2, 2) diagrams: 10368
PASS TOTAL strong amalgamation diagrams: 15232
dimension=0 left=0 right=0: 1 classes, GL=1, 1 tuples
dimension=0 left=0 right=1: 1 classes, GL=1, 1 tuples
dimension=0 left=0 right=2: 1 classes, GL=1, 1 tuples
dimension=0 left=1 right=0: 1 classes, GL=1, 1 tuples
dimension=0 left=1 right=1: 1 classes, GL=1, 1 tuples
dimension=0 left=1 right=2: 1 classes, GL=1, 1 tuples
dimension=0 left=2 right=0: 1 classes, GL=1, 1 tuples
dimension=0 left=2 right=1: 1 classes, GL=1, 1 tuples
dimension=0 left=2 right=2: 1 classes, GL=1, 1 tuples
dimension=1 left=0 right=0: 1 classes, GL=1, 1 tuples
dimension=1 left=0 right=1: 2 classes, GL=1, 2 tuples
dimension=1 left=0 right=2: 4 classes, GL=1, 4 tuples
dimension=1 left=1 right=0: 2 classes, GL=1, 2 tuples
dimension=1 left=1 right=1: 4 classes, GL=1, 4 tuples
dimension=1 left=1 right=2: 8 classes, GL=1, 8 tuples
dimension=1 left=2 right=0: 4 classes, GL=1, 4 tuples
dimension=1 left=2 right=1: 8 classes, GL=1, 8 tuples
dimension=1 left=2 right=2: 16 classes, GL=1, 16 tuples
dimension=2 left=0 right=0: 1 classes, GL=6, 1 tuples
dimension=2 left=0 right=1: 2 classes, GL=6, 4 tuples
dimension=2 left=0 right=2: 5 classes, GL=6, 16 tuples
dimension=2 left=1 right=0: 2 classes, GL=6, 4 tuples
dimension=2 left=1 right=1: 5 classes, GL=6, 16 tuples
dimension=2 left=1 right=2: 15 classes, GL=6, 64 tuples
dimension=2 left=2 right=0: 5 classes, GL=6, 16 tuples
dimension=2 left=2 right=1: 15 classes, GL=6, 64 tuples
dimension=2 left=2 right=2: 51 classes, GL=6, 256 tuples
dimension=3 left=0 right=0: 1 classes, GL=168, 1 tuples
dimension=3 left=0 right=1: 2 classes, GL=168, 8 tuples
dimension=3 left=0 right=2: 5 classes, GL=168, 64 tuples
dimension=3 left=1 right=0: 2 classes, GL=168, 8 tuples
dimension=3 left=1 right=1: 5 classes, GL=168, 64 tuples
dimension=3 left=1 right=2: 16 classes, GL=168, 512 tuples
dimension=3 left=2 right=0: 5 classes, GL=168, 64 tuples
dimension=3 left=2 right=1: 16 classes, GL=168, 512 tuples
dimension=3 left=2 right=2: 66 classes, GL=168, 4096 tuples
OK: 5828 tuples in 277 orbit/signature classes
OK: 227913 pairing checks over 176 invertible finite blocks (n<=3, outside dimension<=2)
OK: 713 GL elements, 182528 pairing checks, 49152 nested-stage action checks
OK: 381 embeddings, 5954 decomposition equalities, 64664 complement-invariance equalities
Folkman pivot regressions passed: 625 diagrams, 39661 pairings, 25211 compatible, 351931 source evaluations on each side
Folkman atom-matrix checks passed: 66106 pairing functions, 31 biadditive, 37477 matrix/support cases
Folkman partial-owner regression passed: 74963 finite maps; 185 injective ring maps, all represented by partial owners; 92 non-unital cases and all zero-ring sources covered.
PASS: all 23838 compatible pairings extend (among 38288 small two-sort diagrams)
STRICT RELEASE AUDIT PASSED: c8b912f90972c6f9ce50ec22ca6bc61d3fd1baa3

REPRODUCTION
Use the pinned Lean toolchain and committed lake-manifest.json; do not lake
update. In a clean checkout of the exact commit, obtain the pinned dependency
cache with lake exe cache get, then run bash scripts/verify_release_candidate.sh.
Source archives omit Git metadata; the candidate README explains how to
initialise a clean local repository when reproducing from an archive.


==> anc/SHA256SUMS <==
4678e7d7919f1046482916b58e35999123713266ce35217890529cb8295c7f07  lean-BANANA-arxiv-v1.tar.gz
765cda08f4f76630fe46a09549ec227f8cf8658eb7357cfaeb1d624a7742aaf0  lean-BANANA-arxiv-v1-verification.tar.gz
9a108c6679bc064eaa1e35140efb023de51c3f3039a061f7378d907597485b22  RELEASE-VERIFICATION.txt

